Finiteness for \'{E}tale Fundamental Groups of N\'{e}ron Models

In this paper, we prove that the \'{e}tale fundamental group of the N\'{e}ron model of an abelian variety over a number field $K$ is the semidirect product of a finite group with the \'{e}tale fundamental group of the ring of integers of $K.$ We prove this by studying how the Faltings height of an abelian variety changes under covers that spread out to finite \'{e}tale covers of its N\'{e}ron model. We then strengthen this result for elliptic curves. Using Merel's torsion theorem, we show the size of this finite group can be uniformly bounded for a fixed number field. We conclude by giving the list of all possible \'{e}tale fundamental groups for the N\'{e}ron model of an elliptic curve over $\mathbb{Q}.$

==> anc/local_test_code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "b3f80a36-d02a-4da1-9fcd-7ea05b84baad",
   "metadata": {},
   "outputs": [],
   "source": [
    "#this block creates the polynomials we need, using the explicit description given in section 5.5 of Poonen-Schaefer-Stoll\n",
    "\n",
    "#Code to produce the field K = Q(zeta_7 + zeta_7^{-1}); generator list given as in the LMFDB.\n",
    "t = polygen(ZZ, \"t\")\n",
    "prime = 7\n",
    "K.<u> = NumberField(t^3 + t^2 - 2*t - 1)\n",
    "#K is a Galois cover of Q of degree 3, so this code isolates the specific generator tau that we need.\n",
    "G = K.galois_group()\n",
    "tau = G[2]\n",
    "\n",
    "#formulas for a, b obtained from section 5.5.\n",
    "b = -u^(-1)*(u+1)^(-1)\n",
    "a = u*(u+1)^4\n",
    "\n",
    "\n",
    "#produces the quartic equation that cuts out our desired curve, given a power k, where instead of taking a we use a^k in the above formulas.\n",
    "def quarticmaker(k):\n",
    "    #raising a to the kth power raises b to the kth power, and therefore raises c by the same power. \n",
    "    #thus, it suffices to run through different powers of one particular value of c. \n",
    "    #We note that the possibilities for c are one-dimensional over F_7, so this will produce all of them (as c is not identically 1).\n",
    "    c = tau(b)*b^2*a\n",
    "    c = c^k\n",
    "    #in Poonen-Schaefer-Stoll, we are permitted to take l to be any linear form such that the images under tau are linearly independent. \n",
    "    #here, lt is given by applying tau to the coefficients of l, and similarly for ltt.\n",
    "    l = x + u*y + u^2*z\n",
    "    lt = x + tau(u)*y + tau(u^2)*z\n",
    "    ltt = x + (tau^2)(u)*y + (tau^2)(u^2)*z\n",
    "    return (tau^2)(c)*ltt^3*lt + tau(c)*lt^3*l + c*l^3*ltt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "717c19bd-aadb-40d4-9026-5651e11dc1a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#this block is used for computing the polynomials psi0, psi6, psi14, psi21 as in Poonen-Schaefer-Stoll\n",
    "R.<x, y, z, x1, y1, z1, x2, y2, z2, x3, y3, z3, u1, u2> = PolynomialRing(K, 'x, y, z, x1, y1, z1, x2, y2, z2, x3, y3, z3, u1, u2')\n",
    "vars = [x, y, z]\n",
    "\n",
    "def D(poly): #computes the operator as in Poonen-Schaefer-Stoll page 17, which is a determinant of a matrix of partial derivative operators.\n",
    "    sum = 0\n",
    "    #elements of array below are the different combinations of partial derivatives as in the matrix, with the last entry encoding the sign of the permutation\n",
    "    perms = [[x1, y2, z3, 1], [x1, z2, y3, -1], [y1, x2, z3, -1], [y1, z2, x3, 1], [z1, x2, y3, 1], [z1, y2, x3, -1]]\n",
    "    for i in perms:\n",
    "        sum += i[3]*diff(diff(diff(poly, i[0]), i[1]), i[2])\n",
    "    return sum\n",
    "\n",
    "def psi0(poly): #computes psi0; starts with the polynomials and then applies the D operator four times.\n",
    "    term1 = poly.subs(x=x1, y=y1, z=z1)\n",
    "    term2 = poly.subs(x=x2, y=y2, z=z2)\n",
    "    term3 = poly.subs(x=x3, y=y3, z=z3)\n",
    "    total = term1*term2*term3\n",
    "    for i in range(4):\n",
    "        total = D(total)\n",
    "    return total/5184\n",
    "\n",
    "def psi6(poly): #computes psi6.\n",
    "    #list comprehension for matrix of partial derivatives; taking the partial derivative with respect to ith variable, then jth variable.\n",
    "    entrylist = [[diff(diff(poly, vars[i]), vars[j]) for i in range(3)] for j in range(3)] \n",
    "    polymatrix = matrix(R, 3, entrylist)\n",
    "    return -polymatrix.determinant()/54\n",
    "\n",
    "def psi14(poly): #computes psi14\n",
    "    psi6poly = psi6(poly) #formula for psi14 requires psi6; this code could be made a bit faster if needed by computing all the polynomials at once.\n",
    "    \n",
    "    #forming top left 3 times 3 matrix for psi14\n",
    "    entrylist = [[diff(diff(poly, vars[i]), vars[j]) for i in range(3)] for j in range(3)]\n",
    "    #adding fourth column\n",
    "    for i in range(3):\n",
    "        entrylist[i].append(diff(psi6poly, vars[i]))\n",
    "    #adding fourth row\n",
    "    newrow = [diff(psi6poly, vars[i]) for i in range(3)]\n",
    "    newrow.append(0)\n",
    "    entrylist.append(newrow)\n",
    "    polymatrix = matrix(R, 4, entrylist)\n",
    "    return polymatrix.determinant()/9\n",
    "\n",
    "def psi21(poly): #computes psi21\n",
    "    polys = [poly, psi6(poly), psi14(poly)]\n",
    "    #list comprehension: each row is a given polynomial differentiated, each column is a variable to differentiate in.\n",
    "    entrylist = [[diff(polys[i], vars[j]) for j in range(3)] for i in range(3)]\n",
    "    polymatrix = matrix(R, 3, entrylist)\n",
    "    return polymatrix.determinant()/14\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "1707301c-06b1-49f2-87ce-3a95a89e0768",
   "metadata": {},
   "outputs": [],
   "source": [
    "#this block formulates precisely the notion of the local test, for a given polynomial and prime that we want to test. \n",
    "#the method will print the valuation of j on the given residue disk, if the valuation of the j invariant has been determined to take a unique value on the residue disk.\n",
    "\n",
    "powers = [21, 14, 6]\n",
    "\n",
    "#this method runs the local test for a given prime, and a quartic.\n",
    "#this outputs True if the local test fails, and False if the local test doesn't fail.\n",
    "def localtest(prime, quartic):\n",
    "    #we say something fails the local test if no point on the quartic curve, over Z_p, produces a j invariant value that is allowed.\n",
    "    fails = True\n",
    "    polys = [psi21(quartic),psi14(quartic), psi6(quartic), quartic]\n",
    "    v = QQ.valuation(prime)\n",
    "    #residues stores the residue disks that we need; residuepolys also stores the expansion of the polynomials in polys in the residue disks.\n",
    "    #specifically, if we fix one of the variables to be 1, say x, our residue disk takes the form [1: a + p^k*u1: b + p^k*u2], where a, b are fixed. \n",
    "    #residuepolys then stores the polynomials expanded in terms of u1, u2.\n",
    "    residues = []\n",
    "    residuepolys = []\n",
    "    #this block starts by assuming that x = 1.\n",
    "    for j in range(prime):\n",
    "        for k in range(prime):\n",
    "            #if the point that we produce isn't even a point on the quartic curve over F_p, then it definitely can't produce a point in Z_p.\n",
    "            if int(quartic.subs(x=1, y=j, z=k)) % prime == 0:\n",
    "                #expansion for the polynomials in the given residue disk\n",
    "                newpolys = [poly.subs(x = 1, y=j + prime*u1, z=k + prime*u2) for poly in polys]\n",
    "                #list of coefficients for each of the expanded polynomials.\n",
    "                coefflist = [[v(coeff) for coeff in expandpoly.coefficients()] for expandpoly in newpolys]\n",
    "                #if the constant coefficient of the quartic is the unique coefficient with minimal valuation, \n",
    "                #then the valuation of the quartic is constant on the residue disk and not zero.\n",
    "                #hence, the residue disk doesn't actually contain any points on the quartic, so we may skip it.\n",
    "                mincount = 0\n",
    "                minval = min(coefflist[3])\n",
    "                for coeffval in coefflist[3]:\n",
    "                    if coeffval == minval:\n",
    "                        mincount += 1\n",
    "                if (mincount == 1 and minval == v(newpolys[3].coefficient({u1:0, u2:0}))):\n",
    "                    continue\n",
    "                #if the constant coefficient of a polynomial is the unique coefficient with minimal valuation, then the polynomial is constant on the residue disk\n",
    "                #hence, the valuation of the polynomials, and hence the j-invariant of the points on the residue disk, is constant.\n",
    "                good = True\n",
    "                for index in range(3):\n",
    "                    mincount = 0\n",
    "                    minval = min(coefflist[index])\n",
    "                    for coeffval in coefflist[index]:\n",
    "                        if coeffval == minval:\n",
    "                            mincount += 1\n",
    "                    if (mincount != 1 or minval != v(newpolys[index].coefficient({u1:0, u2:0}))):\n",
    "                        good = False\n",
    "                #\"good\" residue disks are precisely the ones where the valuation of all three polynomials psi21, psi14, psi6 are constant.\n",
    "                #if the residue disk is not good, we add it to a list of disks that we need to further subdivide.\n",
    "                if not good:\n",
    "                    residues.append((j, k))\n",
    "                    residuepolys.append((j, k, newpolys[0], newpolys[1], newpolys[2], newpolys[3]))\n",
    "                else:\n",
    "                    #valuation of the j-invariant, assuming that the polynomial has constant valuation on the residue disk.\n",
    "                    jval = 3*v(newpolys[1].coefficient({u1:0, u2:0})) - 7*v(newpolys[2].coefficient({u1:0, u2:0})) - v(psi0(quartic))\n",
    "                    print((1, j, k, jval))\n",
    "                    if jval >= 0 and jval % 3 == 0:\n",
    "                        fails = False\n",
    "                    if jval <=0 and jval % 7 == 0:\n",
    "                        fails = False\n",
    "\n",
    "    #this is the y = 1 block.\n",
    "    for j in range(prime):\n",
    "        for k in range(prime):\n",
    "            if int(quartic.subs(x=j, y=1, z=k)) % prime == 0:\n",
    "                newpolys = [poly.subs(x = j + prime*u1, y=1, z=k + prime*u2) for poly in polys]\n",
    "                coefflist = [[v(coeff) for coeff in expandpoly.coefficients()] for expandpoly in newpolys]\n",
    "                mincount = 0\n",
    "                minval = min(coefflist[3])\n",
    "                for coeffval in coefflist[3]:\n",
    "                    if coeffval == minval:\n",
    "                        mincount += 1\n",
    "                if (mincount == 1 and minval == v(newpolys[3].coefficient({u1:0, u2:0}))):\n",
    "                    continue\n",
    "                good = True\n",
    "                for index in range(3):\n",
    "                    mincount = 0\n",
    "                    minval = min(coefflist[index])\n",
    "                    for coeffval in coefflist[index]:\n",
    "                        if coeffval == minval:\n",
    "                            mincount += 1\n",
    "                    if (mincount != 1 or minval != v(newpolys[index].coefficient({u1:0, u2:0}))):\n",
    "                        good = False\n",
    "                if not good:\n",
    "                    residues.append((j, k))\n",
    "                    residuepolys.append((j, k, newpolys[0], newpolys[1], newpolys[2], newpolys[3]))\n",
    "                else:\n",
    "                    jval = 3*v(newpolys[1].coefficient({u1:0, u2:0})) - 7*v(newpolys[2].coefficient({u1:0, u2:0})) - v(psi0(quartic))\n",
    "                    print((j, 1, k, jval))\n",
    "                    if jval >= 0 and jval % 3 == 0:\n",
    "                        fails = False\n",
    "                    if jval <= 0 and jval % 7 == 0:\n",
    "                        fails = False\n",
    "    \n",
    "\n",
    "    #this is the z=1 block\n",
    "    for j in range(prime):\n",
    "        for k in range(prime):\n",
    "            if int(quartic.subs(x=j, y=k, z=1)) % prime == 0:\n",
    "                newpolys = [poly.subs(x = j + prime*u1, y=k + prime*u2, z=1) for poly in polys]\n",
    "                coefflist = [[v(coeff) for coeff in expandpoly.coefficients()] for expandpoly in newpolys]\n",
    "                mincount = 0\n",
    "                minval = min(coefflist[3])\n",
    "                for coeffval in coefflist[3]:\n",
    "                    if coeffval == minval:\n",
    "                        mincount += 1\n",
    "                if (mincount == 1 and minval == v(newpolys[3].coefficient({u1:0, u2:0}))):\n",
    "                    continue\n",
    "                good = True\n",
    "                for index in range(3):\n",
    "                    mincount = 0\n",
    "                    minval = min(coefflist[index])\n",
    "                    for coeffval in coefflist[index]:\n",
    "                        if coeffval == minval:\n",
    "                            mincount += 1\n",
    "                    if (mincount != 1 or minval != v(newpolys[index].coefficient({u1:0, u2:0}))):\n",
    "                        good = False\n",
    "                if not good:\n",
    "                    residues.append((j, k))\n",
    "                    residuepolys.append((j, k, newpolys[0], newpolys[1], newpolys[2], newpolys[3]))\n",
    "                else:\n",
    "                    jval = 3*v(newpolys[1].coefficient({u1:0, u2:0})) - 7*v(newpolys[2].coefficient({u1:0, u2:0})) - v(psi0(quartic))\n",
    "                    print((j, k, 1, jval))\n",
    "                    if jval >= 0 and jval % 3 == 0:\n",
    "                        fails = False\n",
    "                    if jval <=0 and jval % 7 == 0:\n",
    "                        fails = False\n",
    "\n",
    "    #now that we have the residue disks that need to be further subdivided, we can run through these and apply the same logic.\n",
    "    #the only information we care about are the polynomials in the residue disk, so we only have two variables to care about, rather than three.\n",
    "    #we do this \"layer by layer,\" so each layer corresponds to a residue disk modulo p^(layer + 1).\n",
    "    for layer in range(1, 10):\n",
    "        newresidues = []\n",
    "        newresiduepolys = []\n",
    "        if len(residues) == 0:\n",
    "            break\n",
    "        for r in residuepolys:\n",
    "            for j in range(prime):\n",
    "                for k in range(prime):\n",
    "                    if int(r[5].subs(u1=j, u2=k)) % prime^(layer + 1) == 0:\n",
    "                        newpolys = [poly.subs(u1=j + prime*u1, u2=k + prime*u2) for poly in r[2:]]\n",
    "                        coefflist = [[v(coeff) for coeff in poly.coefficients()] for poly in newpolys]\n",
    "                        mincount = 0\n",
    "                        minval = min(coefflist[3])\n",
    "                        for coeffval in coefflist[3]:\n",
    "                            if coeffval == minval:\n",
    "                                mincount += 1\n",
    "                        if (mincount == 1 and minval == v(newpolys[3].coefficient({u1:0, u2:0}))):\n",
    "                            continue\n",
    "                        good = True\n",
    "                        for index in range(3):\n",
    "                            mincount = 0\n",
    "                            minval = min(coefflist[index])\n",
    "                            for coeffval in coefflist[index]:\n",
    "                                if coeffval == minval:\n",
    "                                    mincount += 1\n",
    "                            if (mincount != 1 or minval != v(newpolys[index].coefficient({u1:0, u2:0}))):\n",
    "                                good = False\n",
    "                        if not good:\n",
    "                            newresidues.append((r[0] + (prime^layer)*j, r[1] + (prime^layer)*k))\n",
    "                            newresiduepolys.append((r[0] + (prime^layer)*j, r[1] + (prime^layer)*k, newpolys[0], newpolys[1], newpolys[2], newpolys[3]))\n",
    "                        else:\n",
    "                            jval = 3*v(newpolys[1].coefficient({u1:0, u2:0})) - 7*v(newpolys[2].coefficient({u1:0, u2:0})) - v(psi0(quartic))\n",
    "                            print((r[0] + prime^layer*j, r[1] + prime^layer*k, jval))\n",
    "                            if jval >= 0 and jval % 3 == 0:\n",
    "                                fails = False\n",
    "                            if jval <=0 and jval % 7 == 0:\n",
    "                                fails = False\n",
    "        residues = newresidues.copy()\n",
    "        residuepolys = newresiduepolys.copy()\n",
    "    return fails"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "49a7e4a7-1062-4fda-9303-839c1ea93789",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "1 True\n",
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "2 True\n",
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "3 True\n",
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "4 True\n",
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "5 True\n",
      "(1, 0, 5, 1)\n",
      "(1, 1, 1, 1)\n",
      "(1, 2, 4, 1)\n",
      "(1, 3, 0, 1)\n",
      "(1, 4, 3, 1)\n",
      "(1, 5, 6, 1)\n",
      "(0, 1, 3, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 1, 6, 1)\n",
      "(3, 1, 4, 1)\n",
      "(4, 1, 2, 1)\n",
      "(5, 1, 0, 1)\n",
      "(0, 5, 1, 1)\n",
      "(1, 1, 1, 1)\n",
      "(2, 4, 1, 1)\n",
      "(3, 0, 1, 1)\n",
      "(5, 6, 1, 1)\n",
      "(6, 2, 1, 1)\n",
      "6 True\n"
     ]
    }
   ],
   "source": [
    "#runs the local test for the curves i = 1 to i = 6; the only curve not included is when i = 0, which we consider separately.\n",
    "for i in range(1, 7):\n",
    "    print(i, localtest(7, quarticmaker(i)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "7c7a9a23-c9ed-4dd4-a36a-c0fe375653c6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3*x^4 - 4*x^3*y + 9*x^2*y^2 + 5*x*y^3 - 8*y^4 + 20*x^3*z - 27*x^2*y*z + 9*x*y^2*z + 27*y^3*z + 57*x^2*z^2 - 66*x*y*z^2 - 24*y^2*z^2 + 89*x*z^3 - 46*y*z^3 + 54*z^4\n",
      "x^3*y + y^3*z + x*z^3\n",
      "0\n",
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "#verifying the last quartic is actually just X(7).\n",
    "newquartic = quarticmaker(0) #the equation for the final twist\n",
    "oldquartic = x^3*y + y^3*z + z^3*x #equation cutting out X(7) from PSS\n",
    "print(newquartic)\n",
    "xnew = -2*x/7 + 3*y/7 + 6*z/7\n",
    "ynew = 2*x/7 - 3*y/7 + z/7\n",
    "znew = 3*x/7 - y/7 - 2*z/7\n",
    "print(newquartic.subs(x = xnew, y = ynew, z = znew))\n",
    "#computing the j-invariants of the rational points\n",
    "for point in [[1, 0, 0], [0, 1, 0], [0, 0, 1]]:\n",
    "    xn = xnew.subs(x = point[0], y = point[1], z = point[2])\n",
    "    yn = ynew.subs(x = point[0], y = point[1], z = point[2])\n",
    "    zn = znew.subs(x = point[0], y = point[1], z = point[2])\n",
    "    print(psi6(newquartic).subs(x = xn, y = yn, z = zn))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f238fa2-68ca-4ba7-8daf-955101bacb26",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

